On binomial sums, additive energies, and lazy random walks

We establish a sharp estimate for $k$-additive energies of subsets of the discrete hypercube conjectured by de Dios Pont, Greenfeld, Ivanisvili, and Madrid in arXiv:2112.09352, which generalizes a result by Kane and Tao. This note proves the only missing ingredient, which is an elementary inequality for real numbers, previously verified only for $k\leq100$. We also give an interpretation of this inequality in terms of a lazy non-symmetric simple random walk on the integer lattice.

==> sums_and_energies_comp.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     82887,       2006]
NotebookOptionsPosition[     78310,       1916]
NotebookOutlinePosition[     78751,       1933]
CellTagsIndexPosition[     78708,       1930]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Verification", " ", "of", " ", "inequality", " ", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"2", ",", "E"}], "]"}], "/", "6"}]}], "<", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", "for", " ", "the", " ", "proof", " ", "of",
      " ", 
     RowBox[{
      RowBox[{"(", "2.4", ")"}], "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "4"}], "-", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"2", ",", "E"}], "]"}], "/", "6"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Infinity]", ",", "10"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.863238567251482*^9, 3.8632386713754015`*^9}, {
  3.879770398897957*^9, 3.8797703991024585`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"36581c2f-358e-44db-8308-fa48363e8c33"],

Cell[BoxData["0.00955082651850609877334588649968464376`7.980040956598852"], \
"Output",
 CellChangeTimes->{3.863238633959583*^9, 3.8632386725353937`*^9, 
  3.8632724000531335`*^9, 3.879770402022498*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"4386151c-2137-4152-976d-69cb1db77758"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Verification", " ", "of", " ", "inequality", " ", 
     RowBox[{
      RowBox[{"phi_k", "'"}], "[", 
      RowBox[{"1", "/", "10"}], "]"}]}], "<", "0."}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Log", "[", 
         RowBox[{"2", ",", 
          RowBox[{"10", "\[Pi]"}]}], "]"}], "2"]}], " ", 
      RowBox[{"Log", "[", "9", "]"}]}], "+", 
     FractionBox["40", "9"]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Infinity]", ",", "10"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.863232755051712*^9, 3.8632328017360845`*^9}, {
  3.863235621362962*^9, 3.8632357522977314`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"52b2f186-f639-467c-af4e-05f7c98a8454"],

Cell[BoxData[
 RowBox[{"-", 
  "1.01942052519676311793273957982751614466`10.008353373504168"}]], "Output",
 CellChangeTimes->{3.863235753097116*^9, 3.863272404496002*^9, 
  3.879770448264218*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"34631b27-e522-458d-afab-dffde07b9033"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Verification", " ", "of", " ", "inequality", " ", 
     RowBox[{"(", "2.11", ")"}], " ", "for", " ", "10"}], "\[LessEqual]", "k",
     "\[LessEqual]", "99."}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"k", ",", "p", ",", "t"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", "k_", "]"}], "=", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"2", "k"}], ",", "k"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ph", "[", 
      RowBox[{"k_", ",", "t_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "k"}], "-", 
            RowBox[{"p", "[", "k", "]"}]}], ")"}], "t"}], "+", 
         RowBox[{"1", "/", "2"}]}], ")"}], 
       RowBox[{"Log", "[", "t", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "k"}], "-", 
            RowBox[{"p", "[", "k", "]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", "t"}], ")"}]}], "+", 
         RowBox[{"1", "/", "2"}]}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "t"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"2", "\[Pi]", " ", "k"}], "]"}], "/", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"ph", "[", 
        RowBox[{"k", ",", 
         RowBox[{"1", "/", "k"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Infinity]", ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "10", ",", "99"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.863233008382697*^9, 3.8632330804798613`*^9}, {
  3.8632353174620786`*^9, 3.8632353366667233`*^9}, {3.8632359539902725`*^9, 
  3.8632360135015163`*^9}, {3.8632360558180227`*^9, 3.863236056357482*^9}, {
  3.8632361150722694`*^9, 3.8632362095205493`*^9}, {3.863236239603614*^9, 
  3.863236276287987*^9}, {3.863236350537257*^9, 3.863236358169094*^9}, {
  3.8797704848094993`*^9, 3.8797704849360323`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"e9c2f9c4-1033-493a-94c8-c36dab8eabf6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.05201049847211287576398593996560997028`8.71609101610228", ",", 
   "0.08780433340842717098086044468304947005`8.943515950176335", ",", 
   "0.12012111774986373341506144961060858746`9.079619364738562", ",", 
   "0.14946208435324072862956129637338007508`9.174531034502506", ",", 
   "0.17623861058186364311145325685973913564`9.246101060294503", ",", 
   "0.20079007616449710933548646464813148401`9.30274224446152", ",", 
   "0.22339829523458642340798669513775735797`9.349079854665728", ",", 
   "0.24429892139244442958705791713622249953`9.387921549518081", ",", 
   "0.26369039543614443441767402076777741394`9.421094311495946", ",", 
   "0.28174096475296357337422662983853149122`9.449849997403684", ",", 
   "0.29859420959225109975055629810222019408`9.475081381531954", ",", 
   "0.31437341742537139310721362486768416594`9.49744581614105", ",", 
   "0.32918506743062120477615137207930810661`9.517440126420034", ",", 
   "0.34312162476972253268533834116639802463`9.535448089732691", ",", 
   "0.35626379660416519612992848036671156636`9.551771691747902", ",", 
   "0.36868236575332944155283860802251894486`9.566652365598598", ",", 
   "0.38043969078324269651587246100679650703`9.580285820013355", ",", 
   "0.39159094091409119553713742561180671656`9.592832636255388", ",", 
   "0.40218511873862769061693697291911071199`9.604425997217307", ",", 
   "0.41226591207213696552191120485143182166`9.6151774269406", ",", 
   "0.42187240735892790691692187420731257831`9.625181121201658", ",", 
   "0.4310396902404900833873458670520138977`9.634517261944493", ",", 
   "0.43979935363024003502783363960956641258`9.64325458674595", ",", 
   "0.44817992955756881931157804029611977047`9.651452404011705", ",", 
   "0.45620725785652537442948620502668845296`9.659162190239108", ",", 
   "0.46390480227083673628877758274799159502`9.666428868291405", ",", 
   "0.47129392256888384803455777151840567755`9.673291839479953", ",", 
   "0.4783941096905136106848680295874140658`9.679785823688016", ",", 
   "0.48522318969183227811272044525018367753`9.685941548407515", ",", 
   "0.49179750124553325341379432559216451585`9.691786317818654", ",", 
   "0.49813205064007929856989488638712344769`9.697344485856696", ",", 
   "0.50424064756049499558048761618410977866`9.702637851851515", ",", 
   "0.51013602439509012154348629704091450816`9.707685993289234", ",", 
   "0.51582994137154960721594098981246293299`9.7125065471758", ",", 
   "0.52133327946323660519031365021500268897`9.717115449127915", ",", 
   "0.52665612270710201677630905035589659253`9.721527137495594", ",", 
   "0.53180783132628176179916435623602815374`9.725754728401244", ",", 
   "0.53679710684375631342600620038785194755`9.729810166465747", ",", 
   "0.54163205020072975242716272069311250551`9.733704355111152", ",", 
   "0.54632021374854834599707049235345574618`9.737447269628706", ",", 
   "0.55086864786109925429294581067490624853`9.741048055640002", ",", 
   "0.55528394281172631963434912225944037714`9.744515115127369", ",", 
   "0.5595722664715374962520458722956362481`9.747856181844012", ",", 
   "0.56373939831191987008226440377399324448`9.751078387616971", ",", 
   "0.56779076013096470234021181615638516371`9.754188320812617", ",", 
   "0.57173144386956326157866959890701185128`9.757192078034656", ",", 
   "0.57556623683670265797180729910792642189`9.760095309959532", ",", 
   "0.57929964462376043628376172075461441403`9.762903262077536", ",", 
   "0.58293591195336403124640659541046614763`9.76562081099411", ",", 
   "0.58647904167881113380918385621425170191`9.768252496850739", ",", 
   "0.5899328121244421373045458034353137304`9.770802552345248", ",", 
   "0.59330079293513202810056802837541841857`9.773274928764089", ",", 
   "0.59658635958373575144186830167305952918`9.77567331938267", ",", 
   "0.59979270666846499412137733104451325859`9.778001180541718", ",", 
   "0.60292286011744648643568166985298557838`9.780261750666892", ",", 
   "0.60597968840481681363761865529040002341`9.782458067464072", ",", 
   "0.60896591287139545971753098672569590483`9.784592983493017", ",", 
   "0.61188411723303287186709275818475123434`9.786669180296546", ",", 
   "0.61473675635097158728477374536529580679`9.788689181240526", ",", 
   "0.6175261643308301558099335088484791181`9.790655363200976", ",", 
   "0.62025456200998824145037547118139137598`9.792569967218295", ",", 
   "0.62292406388710224470078297529880592064`9.79443510822447", ",", 
   "0.62553668454211537125877933104541778378`9.796252783936778", ",", 
   "0.62809434459035916095768970130580980579`9.798024883000862", ",", 
   "0.63059887621010151368605075242360249098`9.799753192456627", ",", 
   "0.63305202827911549459518997907539281903`9.801439404592351", ",", 
   "0.63545547115246838746571460780910851822`9.80308512324515", ",", 
   "0.6378108011107135363653692198995652133`9.804691869599733", ",", 
   "0.64011954450496661993425641432667722145`9.806261087531796", ",", 
   "0.64238316162292662670434462140955456865`9.80779414853761", ",", 
   "0.64460305029772803313731949215868072313`9.809292356286985", ",", 
   "0.64678054927955659299454524876837434334`9.810756950833042", ",", 
   "0.64891694138820223127730780890256684101`9.812189112508838", ",", 
   "0.6510134564631372838252790041593679445`9.813589965537911", ",", 
   "0.65307127412627780919995154430975745152`9.814960581383152", ",", 
   "0.6550915263712932490116669935440300245`9.816301981856014", ",", 
   "0.6570752999921606145892699577628872505`9.817615142006032", ",", 
   "0.65902363886260063211386870213652037293`9.81890099280867", ",", 
   "0.66093754607707338172953191618682254044`9.820160423667874", ",", 
   "0.66281798596313972530584865807638493119`9.821394284748147", ",", 
   "0.66466588597420318749648442520412739087`9.822603389149714", ",", 
   "0.66648213847092689886336323273399691486`9.823788514938988", ",", 
   "0.66826760239896457805471862148186734097`9.82495040704557", ",", 
   "0.67002310487004695292643408443973614577`9.826089779035984", ",", 
   "0.67174944265291981698808565221638796934`9.827207314773442", ",", 
   "0.67344738358013201429471259230701478966`9.82830366997221", ",", 
   "0.67511766787621650683544697820817159799`9.829379473654269", ",", 
   "0.6767610094123912431817506059922793762`9.830435329515556", ",", 
   "0.67837809689252517682546889440460775182`9.831471817208156", ",", 
   "0.67996959497476521258285741877431390222`9.832489493544614"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8632363930557976`*^9, 3.863236402794875*^9}, 
   3.8632724090946765`*^9, 3.8797704878414116`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"4249e146-9f6f-4d22-a8d0-a27d2d35000d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Count", " ", "negative", " ", "elements", " ", "in", " ", "the", " ", 
    RowBox[{"list", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Count", "[", 
   RowBox[{"%", ",", 
    RowBox[{"u_", "/;", 
     RowBox[{"u", "<", "0"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.8632357123133*^9, 3.8632359999415274`*^9, {3.863236329259861*^9, 
   3.863236380141223*^9}, 3.8632417353169518`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"6614c3b6-a3a7-4c4c-8ff1-4bd6cc26e805"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.863236338452113*^9, 3.8632364060852065`*^9}, 
   3.8632724181096096`*^9, 3.879770501081642*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"e755fb9b-df89-463c-9018-2d5bad11076f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Verification", " ", "needed", " ", "in", " ", "the", " ", "proof", " ", 
     "of", " ", "inequality", " ", 
     RowBox[{"(", "2.11", ")"}], " ", "for", " ", "k"}], "\[GreaterEqual]", 
    "100."}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"Log", "[", 
       RowBox[{"2", "\[Pi]"}], "]"}], "2"], "-", 
     FractionBox["601", "2000"]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Infinity]", ",", "10"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8632397466633863`*^9, 3.863239830379835*^9}, {
  3.8632398689336586`*^9, 3.863239892474411*^9}, {3.8797705097238765`*^9, 
  3.8797705099278984`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"aae4d391-b666-419c-9844-3ae271e14eef"],

Cell[BoxData["0.61843853320467274178032973640561784925`9.791296541448432"], \
"Output",
 CellChangeTimes->{
  3.8632397559705276`*^9, {3.8632398096901145`*^9, 3.863239831377601*^9}, 
   3.8632724212382517`*^9, 3.879770510665214*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"d3241c6d-2f94-4990-bd09-291a274470ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Verification", " ", "needed", " ", "in", " ", "the", " ", "proof", " ", 
    "of", " ", "inequality", " ", 
    RowBox[{
     RowBox[{"(", "2.12", ")"}], "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     FractionBox["3", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"41", "/", "40"}], ")"}]}]], "-", 
     FractionBox["1", "4"]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Infinity]", ",", "10"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.863240029818304*^9, 3.8632400384621325`*^9}, {
  3.863240764489717*^9, 3.8632407890219574`*^9}, {3.87977053279617*^9, 
  3.8797705330915337`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"6b74076b-a723-4f87-9da3-adc7241e5a97"],

Cell[BoxData["0.03321826288577701680182485688419546932`8.521376917734674"], \
"Output",
 CellChangeTimes->{3.8632407899130955`*^9, 3.8632724278411884`*^9, 
  3.87977053424166*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"96217c24-5e1f-434a-a02b-ad3438347cc3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Verification", " ", "needed", " ", "in", " ", "the", " ", "proof", " ", 
    "of", " ", "inequality", " ", 
    RowBox[{
     RowBox[{"(", "2.12", ")"}], "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"9", 
       RowBox[{"Log", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}], "10"], "-", 
     FractionBox[
      RowBox[{"Log", "[", 
       RowBox[{"2", ",", "10"}], "]"}], "2"], "+", 
     FractionBox["1", "4"]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Infinity]", ",", "10"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8632408156781545`*^9, 3.8632408459246297`*^9}, 
   3.863240892239952*^9, {3.8797705387696285`*^9, 3.879770538910445*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"0477b1a4-2a87-4d09-bc80-9084ad9e773e"],

Cell[BoxData["0.01550220320535938937320533480833976995`8.190393425391765"], \
"Output",
 CellChangeTimes->{
  3.8632408484131684`*^9, {3.8632408930966845`*^9, 3.8632409182255616`*^9}, 
   3.8632724316843934`*^9, 3.879770539548712*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"5d0d4f91-019c-49dd-8228-022b36c56b6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Verification", " ", "of", " ", "inequality", " ", 
     RowBox[{"(", "2.15", ")"}], " ", "for", " ", "j", " ", "given", " ", 
     "by", " ", 
     RowBox[{"(", "2.16", ")"}], " ", "and", " ", "for", " ", "2"}], 
    "\[LessEqual]", "k", "\[LessEqual]", "49."}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"jk", ",", "k", ",", "p", ",", "t"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", "k_", "]"}], "=", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"2", "k"}], ",", "k"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"w", "[", "k_", "]"}], "=", 
     RowBox[{"9", "^", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"p", "[", "k", "]"}], "/", "k"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"jk", "[", "k_", "]"}], "=", 
     RowBox[{"Floor", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"w", "[", "k", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "+", "1"}], ")"}]}], 
       RowBox[{"1", "+", 
        RowBox[{"w", "[", "k", "]"}]}]], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Binomial", "[", 
         RowBox[{"k", ",", 
          RowBox[{"jk", "[", "k", "]"}]}], "]"}], " ", 
        RowBox[{
         RowBox[{"w", "[", "k", "]"}], "^", 
         RowBox[{"jk", "[", "k", "]"}]}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"9", "/", "10"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p", "[", "k", "]"}], "-", "k"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Infinity]", ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "2", ",", "49"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.863241412324204*^9, 3.863241694477289*^9}, {
  3.863242548312674*^9, 3.8632425769166765`*^9}, {3.879770596491149*^9, 
  3.879770628771652*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"1821444e-5cd5-47a1-8000-ba1227dfc73e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.98892996693980811704191901782845243482`9.995165537250855", ",", 
   "0.99118141029381539546236023083678099449`9.996153148208077", ",", 
   "0.99235314732534414381129341886699509875`9.996666251430073", ",", 
   "0.98747869228922649664051738488136960032`9.994527733239208", ",", 
   "0.97571077600226028955643488970164022516`9.989321101477065", ",", 
   "0.95756640450902971424246454345629710187`9.98116890077316", ",", 
   "0.93398907526235678048529291096413886015`9.970341796378893", ",", 
   "0.90600530377637558195940639398016733483`9.957130740054376", ",", 
   "0.87459280730739281032195195105829637836`9.94180590136517", ",", 
   "0.84063167398963598631326575117958030684`9.924605749671041", ",", 
   "0.80489037588625754427255898466015761027`9.905736734542206", ",", 
   "0.80672957603885916723735995065889021871`9.906727979187933", ",", 
   "0.81145477251487087858121696722843258519`9.909264318870077", ",", 
   "0.81132241371208577368320686202927002813`9.909193474026686", ",", 
   "0.80684754499078939065967008598474111077`9.906791481904083", ",", 
   "0.79853053732824182830648580155916354586`9.902291529040012", ",", 
   "0.78685123943918992139931748449421603806`9.895892633251783", ",", 
   "0.77226467436967646205293602097070031109`9.887766169401104", ",", 
   "0.75519806663524824897895175816710554989`9.878060869464381", ",", 
   "0.73604898233464725793369990210925228866`9.866906716579082", ",", 
   "0.719398411610023011534768169956953688`9.856969474586519", ",", 
   "0.72439355084244719187077970080651079711`9.859974575206342", ",", 
   "0.72638846019761994493594159489295077211`9.86116893612935", ",", 
   "0.7255817915611663482201828201013764084`9.860686375590447", ",", 
   "0.72218095949508395598171960824037813846`9.858646033945107", ",", 
   "0.71639821064921872844940941500898511906`9.85515449243922", ",", 
   "0.7084472442240903075813431524070180683`9.850307515281548", ",", 
   "0.69854034455253503051237415346817280143`9.84419149407304", ",", 
   "0.68688598401835355331159497758558521061`9.836884654641699", ",", 
   "0.67368685341356603709513914236775900971`9.828458072444482", ",", 
   "0.66744293859188236162515124098143557938`9.824414142674875", ",", 
   "0.6703269554616868087229552698188485845`9.826286683772198", ",", 
   "0.67120667886575441903508850190270654306`9.82685626930472", ",", 
   "0.67018406155453221846188440964239924295`9.82619409514768", ",", 
   "0.6673682790932796434983123402430360357`9.824365560211874", ",", 
   "0.6628738550236399898058847334500793781`9.82143088997411", ",", 
   "0.65681895438715694035741460029425952194`9.817445677100077", ",", 
   "0.64932384580681193884013920417942930784`9.812461352221524", ",", 
   "0.64050952950113028810647362016258530932`9.806525595562313", ",", 
   "0.63049652635684511669731332007821527584`9.799682698223599", ",", 
   "0.62901419639651391538858355004932059153`9.798660447268947", ",", 
   "0.63083598321722428055432556041329413451`9.79991645774973", ",", 
   "0.63118191375506611354732403939902583195`9.800154545858986", ",", 
   "0.63011352690700123962616473947462968282`9.799418802893989", ",", 
   "0.62769760011519237558086603642202346371`9.79775046820986", ",", 
   "0.62400514926809505482314203969843601558`9.795188173479689", ",", 
   "0.61911048773994569539186083326283037609`9.791768161029555", ",", 
   "0.61309034873201811581705374159703839797`9.787524479517517"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8632416357480364`*^9, 3.86324169517202*^9}, {
   3.8632417414372735`*^9, 3.8632417724233856`*^9}, {3.8632425491977854`*^9, 
   3.8632425778039365`*^9}, 3.863272442891714*^9, 3.8797706358757987`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"f1d938da-a002-4032-a0ab-5c3786a87fd1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Count", " ", "elements", " ", "that", " ", "exceed", " ", "1."}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Count", "[", 
   RowBox[{"%", ",", 
    RowBox[{"u_", "/;", 
     RowBox[{"u", ">", "1"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8632417177769547`*^9, 3.8632417625689187`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"a9521f07-9865-4de8-b56c-2dbaf86406b2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8632417438164988`*^9, 3.863241774857298*^9}, 
   3.86324258503034*^9, 3.8632724498377156`*^9, 3.879770640184346*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"63659aec-c093-46a2-9325-8c9bf3b83e29"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Verification", " ", "needed", " ", "in", " ", "the", " ", "proof", " ", 
     "of", " ", "inequality", " ", 
     RowBox[{"(", "2.15", ")"}], " ", "for", " ", "k"}], "\[GreaterEqual]", 
    "50."}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "7"}], "-", 
     RowBox[{"9", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "/", "10"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Infinity]", ",", "10"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8632438734961824`*^9, 3.8632439646591644`*^9}, {
   3.863245636645762*^9, 3.863245656802056*^9}, 3.8632457413152742`*^9, {
   3.8632457880136995`*^9, 3.863245834205288*^9}, {3.8797706646144257`*^9, 
   3.8797706653954325`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"64bee57b-5e3d-4adb-a4f1-b1ce56ce3928"],

Cell[BoxData["0.00444259401097425020480888903911359628`7.647636626801563"], \
"Output",
 CellChangeTimes->{{3.8632439319551916`*^9, 3.8632439655312405`*^9}, {
   3.8632456425576935`*^9, 3.863245657565917*^9}, {3.863245816525694*^9, 
   3.863245834924268*^9}, 3.8632724533672476`*^9, 3.8797706703329315`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"543c56c1-f12c-4d1d-834a-8ff6a47c68e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Verification", " ", "needed", " ", "in", " ", "the", " ", "proof", " ", 
     "of", " ", "inequality", " ", 
     RowBox[{"(", "2.15", ")"}], " ", "for", " ", "k"}], "\[GreaterEqual]", 
    "50."}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "200"}], ")"}]}], 
      SqrtBox[
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"41", "/", "500"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"41", "/", "500"}], ")"}]}]]], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"50", "\[Pi]"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"51", "/", "400"}], "-", "1"}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", ",", "9"}], "]"}]}], "2"], "+", 
        FractionBox[
         RowBox[{"Log", "[", 
          RowBox[{"2", ",", "10"}], "]"}], "2"], "-", 
        FractionBox["1", "2"]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Infinity]", ",", "10"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.863246784631509*^9, 3.863246805448891*^9}, {
  3.8632468522509427`*^9, 3.8632468686507883`*^9}, {3.8632470324412303`*^9, 
  3.8632470372527075`*^9}, {3.8632470946555023`*^9, 3.863247135484161*^9}, {
  3.863247539029006*^9, 3.8632475518287497`*^9}, {3.8797706672813983`*^9, 
  3.879770700962798*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"da7632b4-21d2-4a72-a973-606f615c1b3d"],

Cell[BoxData["0.84879571796783315527543481522778587102`9.928803179955924"], \
"Output",
 CellChangeTimes->{
  3.8632468061562557`*^9, {3.863246857144749*^9, 3.863246869746618*^9}, {
   3.8632471081519485`*^9, 3.8632471368332834`*^9}, 3.863247554958873*^9, 
   3.863272460373044*^9, 3.879770711835308*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"e81441cd-86e3-433e-91ee-e27f20de7223"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Verification", " ", "of", " ", "the", " ", "differential", " ", 
    "identity", " ", "needed", " ", "in", " ", "the", " ", "proof", " ", "of",
     " ", "Lemma", " ", "5."}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{
     "p", ",", "a", ",", "b", ",", "c", ",", "ff", ",", "k", ",", "x"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ff", "[", "x_", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", "[", "k", "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "-", "j"}], ")"}], "/", "k"}]}], ")"}]}], " ", 
      RowBox[{"x", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", "[", "k", "]"}], " ", 
         RowBox[{"j", "/", "k"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", "x_", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], "^", "2"}], " ", 
      RowBox[{"x", "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p", "[", "k", "]"}], "/", "k"}], ")"}]}], "-", 
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p", "[", "k", "]"}], "/", "k"}], ")"}]}]}], ")"}], "^", 
       "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"b", "[", "x_", "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}], " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p", "[", "k", "]"}], "/", "k"}], ")"}]}], "-", 
        RowBox[{"x", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p", "[", "k", "]"}], "/", "k"}], ")"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p", "[", "k", "]"}], "/", "k"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"p", "[", "k", "]"}], "-", "1"}], ")"}], "x"}]}], 
          ")"}]}], "+", 
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p", "[", "k", "]"}], "/", "k"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"p", "[", "k", "]"}], "-", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"c", "[", "x_", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"p", "[", "k", "]"}], "/", "k"}]}], ")"}]}], " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p", "[", "k", "]"}], "-", "1"}], ")"}], "x"}]}], ")"}]}],
       "+", 
      RowBox[{
       RowBox[{"x", "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"p", "[", "k", "]"}], "/", "k"}]}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p", "[", "k", "]"}], "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "[", "k", "]"}], "/", "k"}], ")"}]}], " ", 
       RowBox[{"x", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "[", "k", "]"}], "/", "k"}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", "[", "k", "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p", "[", "k", "]"}], "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], "x"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"a", "[", "x", "]"}], " ", 
       RowBox[{
        RowBox[{"ff", "''"}], "[", "x", "]"}]}], "+", 
      RowBox[{
       RowBox[{"b", "[", "x", "]"}], " ", 
       RowBox[{
        RowBox[{"ff", "'"}], "[", "x", "]"}]}], "+", 
      RowBox[{
       RowBox[{"p", "[", "k", "]"}], " ", 
       RowBox[{"c", "[", "x", "]"}], " ", 
       RowBox[{"ff", "[", "x", "]"}]}]}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", ">", "0"}], ",", 
        RowBox[{"x", "<", "1"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.863249366796282*^9, 3.863249384186824*^9}, {
  3.863249446938774*^9, 3.8632494839676905`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"0249a22a-e291-4dec-99e2-d6dec6b0a6ce"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["k", "2"]], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "j"}], "+", "k"}], ")"}], " ", 
      RowBox[{"p", "[", "k", "]"}]}], "k"]], " ", 
   SuperscriptBox["x", 
    FractionBox[
     RowBox[{"j", " ", 
      RowBox[{"p", "[", "k", "]"}]}], "k"]], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}], 
      FractionBox[
       RowBox[{"p", "[", "k", "]"}], "k"]], "-", 
     SuperscriptBox["x", 
      FractionBox[
       RowBox[{"p", "[", "k", "]"}], "k"]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "j", " ", "k", " ", 
      SuperscriptBox["x", 
       FractionBox[
        RowBox[{"p", "[", "k", "]"}], "k"]]}], "-", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["x", 
       FractionBox[
        RowBox[{"p", "[", "k", "]"}], "k"]]}], "+", 
     RowBox[{
      SuperscriptBox["j", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], 
         FractionBox[
          RowBox[{"p", "[", "k", "]"}], "k"]], "-", 
        SuperscriptBox["x", 
         FractionBox[
          RowBox[{"p", "[", "k", "]"}], "k"]]}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"p", "[", "k", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{3.8632494849003067`*^9, 3.863250199184148*^9, 
  3.8632724637662587`*^9, 3.8797707446932955`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"277a66d4-ec49-4f05-a948-43e7f37e71da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Verification", " ", "of", " ", "the", " ", "differential", " ", 
    "identity", " ", "needed", " ", "in", " ", "the", " ", "proof", " ", "of",
     " ", "Lemma", " ", "5."}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "x", "]"}], " ", 
      RowBox[{
       RowBox[{"ff", "''"}], "[", "x", "]"}]}], "+", 
     RowBox[{
      RowBox[{"b", "[", "x", "]"}], " ", 
      RowBox[{
       RowBox[{"ff", "'"}], "[", "x", "]"}]}], "+", 
     RowBox[{
      RowBox[{"p", "[", "k", "]"}], " ", 
      RowBox[{"c", "[", "x", "]"}], " ", 
      RowBox[{"ff", "[", "x", "]"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"p", "[", "k", "]"}], "^", "2"}], 
       RowBox[{"k", "^", "2"}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], 
         FractionBox[
          RowBox[{"p", "[", "k", "]"}], "k"]], "-", 
        SuperscriptBox["x", 
         FractionBox[
          RowBox[{"p", "[", "k", "]"}], "k"]]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "-", "j"}], ")"}], " ", 
         RowBox[{"p", "[", "k", "]"}]}], "k"]], " ", 
      SuperscriptBox["x", 
       FractionBox[
        RowBox[{"j", " ", 
         RowBox[{"p", "[", "k", "]"}]}], "k"]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["j", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], 
          FractionBox[
           RowBox[{"p", "[", "k", "]"}], "k"]]}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "-", "j"}], ")"}], "^", "2"}], " ", 
         SuperscriptBox["x", 
          FractionBox[
           RowBox[{"p", "[", "k", "]"}], "k"]]}]}], ")"}]}]}], " ", ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", ">", "0"}], ",", 
       RowBox[{"x", "<", "1"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.863249538207526*^9, 3.8632497013798475`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"e0903e08-10a7-4dcb-8fdd-61e3c48b86cc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8632496558396215`*^9, {3.86324969433058*^9, 3.863249703115964*^9}, 
   3.8632724719337883`*^9, 3.8797707554724293`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"7dfc3b8d-bc05-4a40-8bed-41c84bffdeb3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Change", " ", "of", " ", "variables", " ", 
    RowBox[{"(", 
     RowBox[{"from", " ", "x", " ", "to", " ", "y"}], ")"}], " ", "used", " ",
     "in", " ", "the", " ", "proof", " ", "of", " ", "Lemma", " ", "6."}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"c", "[", 
      FractionBox["1", 
       RowBox[{"y", "+", "1"}]], "]"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"y", ">", "1"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.863249545414712*^9, {3.8632501509923687`*^9, 3.8632502347021523`*^9}, {
   3.8632502919526715`*^9, 3.8632503039923787`*^9}, 3.8632503549860525`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"b54938d2-8c47-440f-b81a-42f9a99c19c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "y"}], ")"}], 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"k", "+", 
         RowBox[{"p", "[", "k", "]"}]}], ")"}]}], "k"]}]]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["y", 
     FractionBox[
      RowBox[{"p", "[", "k", "]"}], "k"]]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["y", 
        FractionBox[
         RowBox[{"p", "[", "k", "]"}], "k"]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["y", "2"]}], "+", 
       SuperscriptBox["y", 
        FractionBox[
         RowBox[{"p", "[", "k", "]"}], "k"]]}], ")"}], " ", 
     RowBox[{"p", "[", "k", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.863250226977878*^9, 3.863250305852033*^9, 
  3.8632503642986917`*^9, 3.8632724751429367`*^9, 3.8797707619599943`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"c3606c88-5a7d-42d8-868d-18b2cfd0e014"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Change", " ", "of", " ", "variables", " ", 
    RowBox[{"(", 
     RowBox[{"from", " ", "x", " ", "to", " ", "y"}], ")"}], " ", "used", " ",
     "in", " ", "the", " ", "proof", " ", "of", " ", "Lemma", " ", "6."}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"-", 
       RowBox[{"c", "[", 
        FractionBox["1", 
         RowBox[{"y", "+", "1"}]], "]"}]}], 
      RowBox[{
       SuperscriptBox["y", 
        FractionBox[
         RowBox[{"p", "[", "k", "]"}], "k"]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "y"}], ")"}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", 
             RowBox[{"p", "[", "k", "]"}]}], ")"}]}], "k"]}]]}]], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", 
         FractionBox[
          RowBox[{"p", "[", "k", "]"}], "k"]], "-", "1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"p", "[", "k", "]"}], " ", 
         SuperscriptBox["y", 
          RowBox[{"2", "-", 
           FractionBox[
            RowBox[{"p", "[", "k", "]"}], "k"]}]]}], "+", 
        SuperscriptBox["y", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"p", "[", "k", "]"}], "k"]}]], "-", "y", "-", 
        RowBox[{"p", "[", "k", "]"}]}], ")"}]}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"y", ">", "1"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8632504137109785`*^9, 3.8632505370408683`*^9}, {
  3.863250573745882*^9, 3.863250576545062*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"b867d925-5543-424c-9369-9c76c434902b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8632504398089905`*^9, {3.8632505188628902`*^9, 3.8632505380382447`*^9}, 
   3.863250577348935*^9, 3.8632724822759733`*^9, 3.879770765493882*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"fec58605-2902-4d4b-8709-4a5cb7d64711"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Verification", " ", "of", " ", "inequality", " ", 
     RowBox[{"(", "2.23", ")"}], " ", "for", " ", "2"}], "\[LessEqual]", "k", 
    "\[LessEqual]", "10."}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"k", ",", "p"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", "k_", "]"}], "=", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"2", "k"}], ",", "k"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"9", "^", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{
            RowBox[{"p", "[", "k", "]"}], "/", "k"}]}], ")"}]}], 
        RowBox[{"1", "+", 
         FractionBox["80", 
          RowBox[{
           RowBox[{"9", 
            RowBox[{"p", "[", "k", "]"}]}], "+", "1"}]]}]], ",", 
       RowBox[{"{", 
        RowBox[{"\[Infinity]", ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "2", ",", "10"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.863251501329131*^9, 3.8632515115528975`*^9}, {
  3.8632515664210854`*^9, 3.8632516486242146`*^9}, {3.8797708470712447`*^9, 
  3.879770847763198*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"413a14b1-f20b-4dea-a80a-2bd09dea6047"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.10149259149677845895791378487513851612`10.041981580485528", ",", 
   "1.13735751693384890460689669235410540852`10.05589700226521", ",", 
   "1.15258533500030378762403841163299553268`10.061673089504437", ",", 
   "1.15884973570079042549471587427066816311`10.064027126052682", ",", 
   "1.16062284700963889286040871820278532921`10.06469111545525", ",", 
   "1.15998206171735774364582868075079182759`10.064451273229158", ",", 
   "1.1580030333278928967043485330459839734`10.063709697004406", ",", 
   "1.15528192893438100799405757246175568422`10.062687980106473", ",", 
   "1.15216441308339500900760162050181880298`10.061514457038582"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8632516494754066`*^9, 3.8632724885349383`*^9, 
  3.879770861833849*^9, 3.8797709007215595`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"5b4a2886-744f-4472-adfc-9d0f9f56dafd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Verification", " ", "of", " ", "inequality", " ", "needed", " ", "in", 
     " ", "the", " ", "proof", " ", "of", " ", 
     RowBox[{"(", "2.23", ")"}], " ", "for", " ", "k"}], "\[GreaterEqual]", 
    "11."}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", "3", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", ",", 
        RowBox[{"11", "\[Pi]"}]}], "]"}]}], "-", 
     FractionBox["320", "63"]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Infinity]", ",", "10"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8632516776329894`*^9, 3.863251729467886*^9}, {
  3.8797709084437523`*^9, 3.8797709091942306`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"f2dd20f5-cff4-45b5-924b-e5384d8e806c"],

Cell[BoxData["0.53556295120297396360658759578681774259`9.728810526060974"], \
"Output",
 CellChangeTimes->{3.863251730557122*^9, 3.863272498761022*^9, 
  3.8797709101228733`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"d2a72b34-8675-4679-9cc0-30e5b96669dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Graph", " ", "of", " ", "f_k", " ", "for", " ", "k"}], "=", 
    "20"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"k", ",", "p", ",", "x"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", "k_", "]"}], "=", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"2", "k"}], ",", "k"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k", "=", "20"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", "x_", "]"}], "=", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"j", "=", "0"}], "k"], 
      RowBox[{
       RowBox[{
        RowBox[{"Binomial", "[", 
         RowBox[{"k", ",", "j"}], "]"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "[", "k", "]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "-", "j"}], ")"}], "/", "k"}]}], ")"}]}], " ", 
       RowBox[{"x", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "[", "k", "]"}], " ", 
          RowBox[{"j", "/", "k"}]}], ")"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"f", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.1"}], ",", "1.1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.1"}], ",", "1.1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "/", "4"}], ",", 
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"3", "/", "4"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "/", "4"}], ",", 
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"3", "/", "4"}], ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
        RowBox[{"FontSize", "\[Rule]", "28"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"Thickness", "[", "0.004", "]"}]}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"Thickness", "[", "0.003", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"Thickness", "[", "0.003", "]"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "500"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8632526443682165`*^9, 3.863252671656191*^9}, {
  3.8632528085280905`*^9, 3.863252859188055*^9}, {3.8632529176720085`*^9, 
  3.8632531902877803`*^9}, {3.863254195393258*^9, 3.8632542051269693`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"5447b713-b437-4de0-b3d3-1355f3bf232d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 0], Thickness[0.004], Opacity[1.], 
      LineBox[CompressedData["
1:eJw1mnk4Ve/XxpUyliklIopESSrRIHeFUjQpSoOQ0lwq30KhIlIaJYkyRjIT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       "]]},
     Annotation[#, "Charting`Private`Tag$9636#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->{{
     RGBColor[0, 0, 0], 
     Thickness[0.003]}, {
     RGBColor[0, 0, 0], 
     Thickness[0.003]}},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->500,
  LabelStyle->{FontFamily -> "Times New Roman", FontSize -> 28},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.1, 1.1}, {-0.1, 1.1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{{{0, 
      FormBox["0", TraditionalForm]}, {
      NCache[
       Rational[1, 4], 0.25], 
      FormBox[
       FractionBox["1", "4"], TraditionalForm]}, {
      NCache[
       Rational[1, 2], 0.5], 
      FormBox[
       FractionBox["1", "2"], TraditionalForm]}, {
      NCache[
       Rational[3, 4], 0.75], 
      FormBox[
       FractionBox["3", "4"], TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}}, {{0, 
      FormBox["0", TraditionalForm]}, {
      NCache[
       Rational[1, 4], 0.25], 
      FormBox[
       FractionBox["1", "4"], TraditionalForm]}, {
      NCache[
       Rational[1, 2], 0.5], 
      FormBox[
       FractionBox["1", "2"], TraditionalForm]}, {
      NCache[
       Rational[3, 4], 0.75], 
      FormBox[
       FractionBox["3", "4"], TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{{3.863252657656211*^9, 3.863252672663413*^9}, 
   3.863252867119829*^9, {3.863252920738386*^9, 3.8632531908229403`*^9}, 
   3.8632725067115245`*^9, 3.8797709264972067`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"a6aa990c-8b46-453b-ac71-fc55949cbff4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Graph", " ", "of", " ", "c_k", " ", "for", " ", "k"}], "=", 
    "20"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"k", ",", "p", ",", "x"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", "k_", "]"}], "=", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"2", "k"}], ",", "k"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k", "=", "20"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"c", "[", "x_", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"p", "[", "k", "]"}], "/", "k"}]}], ")"}]}], " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p", "[", "k", "]"}], "-", "1"}], ")"}], "x"}]}], ")"}]}],
       "+", 
      RowBox[{
       RowBox[{"x", "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"p", "[", "k", "]"}], "/", "k"}]}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p", "[", "k", "]"}], "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "[", "k", "]"}], "/", "k"}], ")"}]}], " ", 
       RowBox[{"x", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "[", "k", "]"}], "/", "k"}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", "[", "k", "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p", "[", "k", "]"}], "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], "x"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"c", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
        RowBox[{"FontSize", "\[Rule]", "28"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"Thickness", "[", "0.004", "]"}]}], "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "10"}], ",", 
          RowBox[{"1", "/", "5"}], ",", 
          RowBox[{"3", "/", "10"}], ",", 
          RowBox[{"2", "/", "5"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.02"}], ",", 
          RowBox[{"-", "0.04"}], ",", 
          RowBox[{"-", "0.06"}], ",", 
          RowBox[{"-", "0.08"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"Thickness", "[", "0.003", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"Thickness", "[", "0.003", "]"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "500"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.863253219387765*^9, 3.863253267130642*^9}, {
  3.863253343461127*^9, 3.863253463003106*^9}, {3.863254212828722*^9, 
  3.8632542149029603`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"38b52b86-9d39-4eef-acf3-244002217ee2"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 0], Thickness[0.004], Opacity[1.], 
      LineBox[CompressedData["
1:eJwd1wk0VN8fAPBByVIhsqVC+NnSJEUqX6GyVUiWFiQJ2aNsY4lEkZ1JkizZ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       "]]},
     Annotation[#, "Charting`Private`Tag$10202#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->{{
     RGBColor[0, 0, 0], 
     Thickness[0.003]}, {
     RGBColor[0, 0, 0], 
     Thickness[0.003]}},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->500,
  LabelStyle->{FontFamily -> "Times New Roman", FontSize -> 28},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 2]}, {-0.07896736307344265, 0.007324490278356834}}, {{
     0, 0.5}, {-0.07896736307344265, 0.007324490278356834}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{
      NCache[
       Rational[1, 10], 0.1], 
      FormBox[
       FractionBox["1", "10"], TraditionalForm]}, {
      NCache[
       Rational[1, 5], 0.2], 
      FormBox[
       FractionBox["1", "5"], TraditionalForm]}, {
      NCache[
       Rational[3, 10], 0.3], 
      FormBox[
       FractionBox["3", "10"], TraditionalForm]}, {
      NCache[
       Rational[2, 5], 0.4], 
      FormBox[
       FractionBox["2", "5"], TraditionalForm]}, {
      NCache[
       Rational[1, 2], 0.5], 
      FormBox[
       FractionBox["1", "2"], TraditionalForm]}}, {{-0.02, 
      FormBox[
       RowBox[{"-", "0.02`"}], TraditionalForm]}, {-0.04, 
      FormBox[
       RowBox[{"-", "0.04`"}], TraditionalForm]}, {-0.06, 
      FormBox[
       RowBox[{"-", "0.06`"}], TraditionalForm]}, {-0.08, 
      FormBox[
       RowBox[{"-", "0.08`"}], TraditionalForm]}}}]], "Output",
 CellChangeTimes->{{3.863253244363743*^9, 3.863253267918051*^9}, {
   3.863253344780547*^9, 3.8632533570133314`*^9}, {3.8632534060075254`*^9, 
   3.86325346402241*^9}, 3.8632725165231576`*^9, 3.8797709337056875`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"bf6fb8f7-2a54-4521-93e6-10b10717262f"]
}, Open  ]]
},
WindowSize->{662, 521},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a8817999-125a-4d5e-bce2-f430d9704102"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 889, 25, 48, "Input",ExpressionUUID->"36581c2f-358e-44db-8308-fa48363e8c33"],
Cell[1472, 49, 280, 4, 32, "Output",ExpressionUUID->"4386151c-2137-4152-976d-69cb1db77758"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1789, 58, 847, 24, 65, "Input",ExpressionUUID->"52b2f186-f639-467c-af4e-05f7c98a8454"],
Cell[2639, 84, 273, 5, 32, "Output",ExpressionUUID->"34631b27-e522-458d-afab-dffde07b9033"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2949, 94, 2479, 69, 124, "Input",ExpressionUUID->"e9c2f9c4-1033-493a-94c8-c36dab8eabf6"],
Cell[5431, 165, 6617, 96, 356, "Output",ExpressionUUID->"4249e146-9f6f-4d22-a8d0-a27d2d35000d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12085, 266, 542, 13, 48, "Input",ExpressionUUID->"6614c3b6-a3a7-4c4c-8ff1-4bd6cc26e805"],
Cell[12630, 281, 224, 3, 32, "Output",ExpressionUUID->"e755fb9b-df89-463c-9018-2d5bad11076f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12891, 289, 831, 21, 65, "Input",ExpressionUUID->"aae4d391-b666-419c-9844-3ae271e14eef"],
Cell[13725, 312, 310, 5, 32, "Output",ExpressionUUID->"d3241c6d-2f94-4990-bd09-291a274470ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14072, 322, 798, 21, 68, "Input",ExpressionUUID->"6b74076b-a723-4f87-9da3-adc7241e5a97"],
Cell[14873, 345, 257, 4, 32, "Output",ExpressionUUID->"96217c24-5e1f-434a-a02b-ad3438347cc3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15167, 354, 871, 23, 65, "Input",ExpressionUUID->"0477b1a4-2a87-4d09-bc80-9084ad9e773e"],
Cell[16041, 379, 313, 5, 32, "Output",ExpressionUUID->"5d0d4f91-019c-49dd-8228-022b36c56b6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16391, 389, 2329, 69, 184, "Input",ExpressionUUID->"1821444e-5cd5-47a1-8000-ba1227dfc73e"],
Cell[18723, 460, 3746, 55, 204, "Output",ExpressionUUID->"f1d938da-a002-4032-a0ab-5c3786a87fd1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22506, 520, 438, 10, 48, "Input",ExpressionUUID->"a9521f07-9865-4de8-b56c-2dbaf86406b2"],
Cell[22947, 532, 246, 3, 32, "Output",ExpressionUUID->"63659aec-c093-46a2-9325-8c9bf3b83e29"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23230, 540, 927, 23, 48, "Input",ExpressionUUID->"64bee57b-5e3d-4adb-a4f1-b1ce56ce3928"],
Cell[24160, 565, 386, 5, 32, "Output",ExpressionUUID->"543c56c1-f12c-4d1d-834a-8ff6a47c68e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24583, 575, 1677, 46, 103, "Input",ExpressionUUID->"da7632b4-21d2-4a72-a973-606f615c1b3d"],
Cell[26263, 623, 383, 6, 32, "Output",ExpressionUUID->"e81441cd-86e3-433e-91ee-e27f20de7223"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26683, 634, 5710, 179, 257, "Input",ExpressionUUID->"0249a22a-e291-4dec-99e2-d6dec6b0a6ce"],
Cell[32396, 815, 1704, 55, 98, "Output",ExpressionUUID->"277a66d4-ec49-4f05-a948-43e7f37e71da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34137, 875, 2371, 71, 162, "Input",ExpressionUUID->"e0903e08-10a7-4dcb-8fdd-61e3c48b86cc"],
Cell[36511, 948, 251, 4, 32, "Output",ExpressionUUID->"7dfc3b8d-bc05-4a40-8bed-41c84bffdeb3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36799, 957, 839, 20, 68, "Input",ExpressionUUID->"b54938d2-8c47-440f-b81a-42f9a99c19c9"],
Cell[37641, 979, 1176, 38, 54, "Output",ExpressionUUID->"c3606c88-5a7d-42d8-868d-18b2cfd0e014"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38854, 1022, 1834, 53, 124, "Input",ExpressionUUID->"b867d925-5543-424c-9369-9c76c434902b"],
Cell[40691, 1077, 276, 4, 32, "Output",ExpressionUUID->"fec58605-2902-4d4b-8709-4a5cb7d64711"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41004, 1086, 1503, 42, 116, "Input",ExpressionUUID->"413a14b1-f20b-4dea-a80a-2bd09dea6047"],
Cell[42510, 1130, 896, 15, 52, "Output",ExpressionUUID->"5b4a2886-744f-4472-adfc-9d0f9f56dafd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43443, 1150, 855, 22, 65, "Input",ExpressionUUID->"f2dd20f5-cff4-45b5-924b-e5384d8e806c"],
Cell[44301, 1174, 257, 4, 32, "Output",ExpressionUUID->"d2a72b34-8675-4679-9cc0-30e5b96669dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44595, 1183, 3609, 101, 255, "Input",ExpressionUUID->"5447b713-b437-4de0-b3d3-1355f3bf232d"],
Cell[48207, 1286, 13760, 260, 362, "Output",ExpressionUUID->"a6aa990c-8b46-453b-ac71-fc55949cbff4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62004, 1551, 4328, 127, 257, "Input",ExpressionUUID->"38b52b86-9d39-4eef-acf3-244002217ee2"],
Cell[66335, 1680, 11959, 233, 313, "Output",ExpressionUUID->"bf6fb8f7-2a54-4521-93e6-10b10717262f"]
}, Open  ]]
}
]
*)


